Room-Temperature Photonic Logical Qubits via Second-Order Nonlinearities

Recent progress in nonlinear optical materials and microresonators has brought quantum computing with bulk optical nonlinearities into the realm of possibility. This platform is of great interest, not only because photonics is an obvious choice for quantum networks, but also because it may be the only feasible route to quantum information processing at room temperature. We introduce a paradigm for room-temperature photonic quantum logic that significantly simplifies the realization of various quantum circuits, and in particular, of error correction. It uses only the strongest available bulk nonlinearity, namely the $\chi^{(2)}$ nonlinear susceptibility. The key element is a three-mode resonator that implements programmable bosonic quantum logic gates. We show that just two of these elements suffice for a complete, compact error-correction circuit on a bosonic code, without the need for measurement or feed-forward control. An extrapolation of current progress in nonlinear optical materials and photonic circuits indicates that such circuitry should be achievable within the next decade.

==> bibtex_doi_arxiv_finder.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Load the BIB file"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 119,
   "metadata": {},
   "outputs": [],
   "source": [
    "import bibtexparser\n",
    "\n",
    "from pprint import pprint\n",
    "\n",
    "with open('references.bib') as bibtex_file:\n",
    "    bib_database = bibtexparser.load(bibtex_file)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 120,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "100\n"
     ]
    }
   ],
   "source": [
    "print(len(bib_database.entries))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'ENTRYTYPE': 'article',\n",
      " 'ID': 'shapiro2006single',\n",
      " 'author': 'Shapiro, Jeffrey H',\n",
      " 'journal': 'Physical Review A',\n",
      " 'number': '6',\n",
      " 'pages': '062305',\n",
      " 'publisher': 'APS',\n",
      " 'title': 'Single-photon {K}err nonlinearities do not help quantum computation',\n",
      " 'volume': '73',\n",
      " 'year': '2006'}\n"
     ]
    }
   ],
   "source": [
    "pprint(bib_database.entries[0]) # an example of an entry"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "10"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sum([('doi' in e) for e in bib_database.entries]) # have doi"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sum([('eprint' in e) for e in bib_database.entries]) # have eprint"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# The first problematic example (no doi/url/eprint)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "test = bib_database.entries[0]\n",
    "#test"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Load the Google Scholar and CrossRef scrapers and do a test run"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "metadata": {},
   "outputs": [],
   "source": [
    "def query(entry, try_google=True,q=None):\n",
    "    import scholarly\n",
    "    import habanero\n",
    "    CR = habanero.Crossref()\n",
    "\n",
    "    title = entry['title']\n",
    "    author = entry['author']\n",
    "    journal = entry.get('journal','') # there might be no journal\n",
    "    print('%s: '%title,end='',flush=True)\n",
    "    \n",
    "    if not q:\n",
    "        q =  title+' '+author+' '+journal\n",
    "    \n",
    "    if try_google:\n",
    "        print('Checking Google Scholar... ', end='', flush=True)\n",
    "        try:\n",
    "            gsq = next(scholarly.search_pubs_query(q))\n",
    "            gsq.fill()\n",
    "            gs_res = gsq.bib\n",
    "        except StopIteration: # In case of an empty result\n",
    "            gs_res = {}\n",
    "        try:\n",
    "            if gs_res['eprint'].startswith('https://scholar.google.com'): # Clean up for poorly formatted 'eprint' field\n",
    "                gs_res['eprint'] = gs_res['eprint'][26:]\n",
    "        except KeyError:\n",
    "            pass\n",
    "        if not gs_res:\n",
    "            raise Exception('Google Scholar is probably waiting for a captcha')\n",
    "    else:\n",
    "        gs_res = {}\n",
    "    \n",
    "    print('Checking Crossref... ', end='', flush=True)\n",
    "    crq = CR.works(query = q)\n",
    "    cr_res = crq['message']['items'][0]\n",
    "\n",
    "    return gs_res, cr_res"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "gs, cr = query(test)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "pprint(gs) # does not contain DOI, but we can take the eprint and url"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'DOI': '10.1103/physreva.73.062305',\n",
      " 'ISSN': ['1050-2947', '1094-1622'],\n",
      " 'URL': 'http://dx.doi.org/10.1103/physreva.73.062305',\n",
      " 'article-number': '062305',\n",
      " 'author': [{'affiliation': [],\n",
      "             'family': 'Shapiro',\n",
      "             'given': 'Jeffrey H.',\n",
      "             'sequence': 'first'}],\n",
      " 'container-title': ['Physical Review A'],\n",
      " 'content-domain': {'crossmark-restriction': False, 'domain': []},\n",
      " 'created': {'date-parts': [[2006, 6, 8]],\n",
      "             'date-time': '2006-06-08T14:12:31Z',\n",
      "             'timestamp': 1149775951000},\n",
      " 'deposited': {'date-parts': [[2017, 6, 17]],\n",
      "               'date-time': '2017-06-17T06:24:31Z',\n",
      "               'timestamp': 1497680671000},\n",
      " 'indexed': {'date-parts': [[2019, 11, 20]],\n",
      "             'date-time': '2019-11-20T01:03:34Z',\n",
      "             'timestamp': 1574211814512},\n",
      " 'is-referenced-by-count': 207,\n",
      " 'issn-type': [{'type': 'print', 'value': '1050-2947'},\n",
      "               {'type': 'electronic', 'value': '1094-1622'}],\n",
      " 'issue': '6',\n",
      " 'issued': {'date-parts': [[2006, 6, 7]]},\n",
      " 'journal-issue': {'issue': '6',\n",
      "                   'published-print': {'date-parts': [[2006, 6]]}},\n",
      " 'language': 'en',\n",
      " 'license': [{'URL': 'http://link.aps.org/licenses/aps-default-license',\n",
      "              'content-version': 'vor',\n",
      "              'delay-in-days': 0,\n",
      "              'start': {'date-parts': [[2006, 6, 7]],\n",
      "                        'date-time': '2006-06-07T00:00:00Z',\n",
      "                        'timestamp': 1149638400000}}],\n",
      " 'link': [{'URL': 'http://link.aps.org/article/10.1103/PhysRevA.73.062305',\n",
      "           'content-type': 'unspecified',\n",
      "           'content-version': 'vor',\n",
      "           'intended-application': 'syndication'},\n",
      "          {'URL': 'http://harvest.aps.org/v2/journals/articles/10.1103/PhysRevA.73.062305/fulltext',\n",
      "           'content-type': 'unspecified',\n",
      "           'content-version': 'vor',\n",
      "           'intended-application': 'similarity-checking'}],\n",
      " 'member': '16',\n",
      " 'prefix': '10.1103',\n",
      " 'published-online': {'date-parts': [[2006, 6, 7]]},\n",
      " 'publisher': 'American Physical Society (APS)',\n",
      " 'reference': [{'DOI': '10.1103/PhysRevLett.86.1502',\n",
      "                'ISSN': 'http://id.crossref.org/issn/0031-9007',\n",
      "                'author': 'C. Santori',\n",
      "                'doi-asserted-by': 'crossref',\n",
      "                'first-page': '1502',\n",
      "                'issn-type': 'print',\n",
      "                'journal-title': 'Phys. Rev. Lett.',\n",
      "                'key': 'PhysRevA.73.062305Cc1R1',\n",
      "                'volume': '86',\n",
      "                'year': '2000'},\n",
      "               {'DOI': '10.1038/35036532',\n",
      "                'doi-asserted-by': 'publisher',\n",
      "                'key': 'PhysRevA.73.062305Cc1R2'},\n",
      "               {'DOI': '10.1103/PhysRevA.64.061802',\n",
      "                'doi-asserted-by': 'publisher',\n",
      "                'key': 'PhysRevA.73.062305Cc1R3'},\n",
      "               {'DOI': '10.1038/nature02961',\n",
      "                'doi-asserted-by': 'publisher',\n",
      "                'key': 'PhysRevA.73.062305Cc1R4'},\n",
      "               {'DOI': '10.1038/nature04446',\n",
      "                'doi-asserted-by': 'publisher',\n",
      "                'key': 'PhysRevA.73.062305Cc2R1'},\n",
      "               {'DOI': '10.1088/1367-2630/8/2/029',\n",
      "                'doi-asserted-by': 'publisher',\n",
      "                'key': 'PhysRevA.73.062305Cc2R2'},\n",
      "               {'DOI': '10.1103/PhysRevA.69.041801',\n",
      "                'doi-asserted-by': 'publisher',\n",
      "                'key': 'PhysRevA.73.062305Cc3R1'},\n",
      "               {'DOI': '10.1103/PhysRevA.73.012316',\n",
      "                'doi-asserted-by': 'publisher',\n",
      "                'key': 'PhysRevA.73.062305Cc3R2'},\n",
      "               {'DOI': '10.1103/PhysRevA.52.3489',\n",
      "                'doi-asserted-by': 'publisher',\n",
      "                'key': 'PhysRevA.73.062305Cc4R1'},\n",
      "               {'DOI': '10.1038/35051009',\n",
      "                'doi-asserted-by': 'publisher',\n",
      "                'key': 'PhysRevA.73.062305Cc5R1'},\n",
      "               {'DOI': '10.1038/17561',\n",
      "                'doi-asserted-by': 'publisher',\n",
      "                'key': 'PhysRevA.73.062305Cc7R1'},\n",
      "               {'DOI': '10.1103/PhysRevE.66.055601',\n",
      "                'doi-asserted-by': 'publisher',\n",
      "                'key': 'PhysRevA.73.062305Cc8R1'},\n",
      "               {'DOI': '10.1364/OL.28.000637',\n",
      "                'doi-asserted-by': 'publisher',\n",
      "                'key': 'PhysRevA.73.062305Cc8R2'},\n",
      "               {'DOI': '10.1364/OL.28.002506',\n",
      "                'doi-asserted-by': 'publisher',\n",
      "                'key': 'PhysRevA.73.062305Cc8R3'},\n",
      "               {'DOI': '10.1364/OPEX.13.002678',\n",
      "                'doi-asserted-by': 'publisher',\n",
      "                'key': 'PhysRevA.73.062305Cc8R4'},\n",
      "               {'DOI': '10.1063/1.1900956',\n",
      "                'doi-asserted-by': 'publisher',\n",
      "                'key': 'PhysRevA.73.062305Cc9R1'},\n",
      "               {'DOI': '10.1103/PhysRevA.34.3974',\n",
      "                'doi-asserted-by': 'publisher',\n",
      "                'key': 'PhysRevA.73.062305Cc10R1'},\n",
      "               {'DOI': '10.1364/JOSAB.10.001102',\n",
      "                'doi-asserted-by': 'publisher',\n",
      "                'key': 'PhysRevA.73.062305Cc11R1'},\n",
      "               {'DOI': '10.1364/OL.20.000925',\n",
      "                'doi-asserted-by': 'publisher',\n",
      "                'key': 'PhysRevA.73.062305Cc11R2'},\n",
      "               {'DOI': '10.1103/PhysRevA.73.022301',\n",
      "                'doi-asserted-by': 'publisher',\n",
      "                'key': 'PhysRevA.73.062305Cc12R1'},\n",
      "               {'DOI': '10.1103/PhysRevLett.75.4710',\n",
      "                'doi-asserted-by': 'publisher',\n",
      "                'key': 'PhysRevA.73.062305Cc13R1'},\n",
      "               {'DOI': '10.1103/PhysRevLett.73.240',\n",
      "                'doi-asserted-by': 'publisher',\n",
      "                'key': 'PhysRevA.73.062305Cc14R1'},\n",
      "               {'DOI': '10.1364/JOSAB.10.001102',\n",
      "                'doi-asserted-by': 'publisher',\n",
      "                'key': 'PhysRevA.73.062305Cc15R1'},\n",
      "               {'DOI': '10.1088/1355-5111/10/3/014',\n",
      "                'doi-asserted-by': 'publisher',\n",
      "                'key': 'PhysRevA.73.062305Cc16R1'},\n",
      "               {'DOI': '10.1364/JOSAB.14.000232',\n",
      "                'doi-asserted-by': 'publisher',\n",
      "                'key': 'PhysRevA.73.062305Cc18R1'},\n",
      "               {'DOI': '10.1088/1367-2630/7/1/137',\n",
      "                'doi-asserted-by': 'publisher',\n",
      "                'key': 'PhysRevA.73.062305Cc20R1'},\n",
      "               {'DOI': '10.1088/1367-2630/8/2/030',\n",
      "                'doi-asserted-by': 'publisher',\n",
      "                'key': 'PhysRevA.73.062305Cc21R1'}],\n",
      " 'reference-count': 27,\n",
      " 'references-count': 27,\n",
      " 'relation': {'cites': []},\n",
      " 'score': 70.90613,\n",
      " 'short-container-title': ['Phys. Rev. A'],\n",
      " 'source': 'Crossref',\n",
      " 'title': ['Single-photon Kerr nonlinearities do not help quantum computation'],\n",
      " 'type': 'journal-article',\n",
      " 'volume': '73'}\n"
     ]
    }
   ],
   "source": [
    "pprint(cr) # DOI, and URL if necessary"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Perform a query for each entry\n",
    "\n",
    "Google Scholar will probably stop you at the 20th entry, because you will look like a bot... Because you are a bot."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "import tqdm"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "results = []"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "  0%|          | 0/25 [00:00<?, ?it/s]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Hybrid Si-LiNbO 3 microring electro-optically tunable resonators for active photonic devices: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "  4%|▍         | 1/25 [00:02<00:52,  2.17s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Pockels effect based fully integrated, strained silicon electro-optic modulator: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "  8%|▊         | 2/25 [00:03<00:46,  2.01s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Ferroelectic BaTiO 3 Thin Film Optical Waveguide Modulators: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      " 12%|█▏        | 3/25 [00:04<00:38,  1.73s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "A strong electro-optically active lead-free ferroelectric integrated on silicon: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      " 16%|█▌        | 4/25 [00:06<00:33,  1.59s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Low power Mach--Zehnder modulator in silicon-organic hybrid technology: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      " 20%|██        | 5/25 [00:08<00:36,  1.81s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Active silicon integrated nanophotonics: ferroelectric BaTiO3 devices: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      " 24%|██▍       | 6/25 [00:10<00:38,  2.00s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Benzocyclobutene barrier layer for suppressing conductance in nonlinear optical devices during electric field poling: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      " 28%|██▊       | 7/25 [00:13<00:36,  2.05s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "All-plasmonic Mach--Zehnder modulator enabling optical high-speed communication at the microscale: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      " 32%|███▏      | 8/25 [00:14<00:33,  1.97s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "A hybrid barium titanate--silicon photonics platform for ultraefficient electro-optic tuning: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      " 36%|███▌      | 9/25 [00:16<00:29,  1.86s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Silicon--organic and plasmonic--organic hybrid photonics: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      " 40%|████      | 10/25 [00:18<00:26,  1.77s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Nanophotonic Pockels modulators on a silicon nitride platform: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      " 44%|████▍     | 11/25 [00:19<00:23,  1.69s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Large Pockels effect in micro-and nanostructured barium titanate integrated on silicon: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      " 48%|████▊     | 12/25 [00:21<00:23,  1.81s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Periodically poled thin-film lithium niobate microring resonators with a second-harmonic generation efficiency of 250,000\\%/W: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      " 52%|█████▏    | 13/25 [00:24<00:24,  2.06s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "17 000\\%/W second-harmonic conversion efficiency in single-crystalline aluminum nitride microresonators: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      " 56%|█████▌    | 14/25 [00:26<00:23,  2.16s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Second-harmonic generation in aluminum nitride microrings with 2500\\%/W conversion efficiency: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      " 60%|██████    | 15/25 [00:28<00:20,  2.10s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Nonlinear frequency conversion in one dimensional lithium niobate photonic crystal nanocavities: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      " 64%|██████▍   | 16/25 [00:30<00:17,  1.98s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Symbolic and Numerical Tools for Quantum Optimal Control: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      " 68%|██████▊   | 17/25 [00:31<00:14,  1.78s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Fundamental thermal noise limits for high-Q/V optical microcavities: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      " 72%|███████▏  | 18/25 [00:33<00:13,  1.94s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "High-Threshold Low-Overhead Fault-Tolerant Classical Computation and the Replacement of Measurements with Unitary Quantum Gates: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      " 76%|███████▌  | 19/25 [00:35<00:11,  1.86s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The role of quantum measurements in physical processes and protocols: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      " 80%|████████  | 20/25 [00:37<00:09,  1.83s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Implementing and Characterizing Precise Multiqubit Measurements: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      " 84%|████████▍ | 21/25 [00:39<00:07,  1.98s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Scalable Quantum Simulation of Molecular Energies: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      " 88%|████████▊ | 22/25 [00:42<00:06,  2.12s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Co-designing a scalable quantum computer with trapped atomic ions: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      " 92%|█████████▏| 23/25 [00:43<00:04,  2.01s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Linear optical quantum computing with photonic qubits: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      " 96%|█████████▌| 24/25 [00:45<00:01,  1.88s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Perfect Quantum Error Correcting Code: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "100%|██████████| 25/25 [00:47<00:00,  1.88s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\n"
     ]
    }
   ],
   "source": [
    "for e in tqdm.tqdm(bib_database.entries[len(results):]):\n",
    "    results.append(query(e,try_google=False))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 74,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "0it [00:00, ?it/s]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Single-photon {K}err nonlinearities do not help quantum computation: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "1it [00:01,  1.34s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Spectral effects of strong $\\chi$ (2) nonlinearity for quantum processing: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "2it [00:02,  1.30s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Impossibility of large phase shifts via the giant Kerr effect with single-photon wave packets: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "3it [00:03,  1.26s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Transverse multimode effects on the performance of photon-photon gates: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "4it [00:05,  1.49s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Analytic properties of two-photon scattering matrix in integrated quantum systems determined by the cluster decomposition principle: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "5it [00:07,  1.53s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Phase-noise limitations on single-photon cross-phase modulation with differing group velocities: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "6it [00:08,  1.45s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Photon sorting, efficient Bell measurements, and a deterministic controlled-Z gate using a passive two-level nonlinearity: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "7it [00:10,  1.44s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Passive CPHASE gate via cross-Kerr nonlinearities: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "8it [00:12,  1.60s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Analytical results for a conditional phase shift between single-photon pulses in a nonlocal nonlinear medium: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "9it [00:13,  1.47s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Gaussian quantum information: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "10it [00:14,  1.41s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Efficient classical simulation of continuous variable quantum information processes: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "11it [00:15,  1.41s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Universal linear optics: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "12it [00:18,  1.66s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Photon-photon quantum phase gate in a photonic molecule with $\\chi^{2}$ nonlinearity: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "13it [00:19,  1.63s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Controlled-phase Gate using Dynamically Coupled Cavities and Optical Nonlinearities: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "14it [00:20,  1.46s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Photon-Photon Interactions in Dynamically Coupled Cavities: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "15it [00:21,  1.22s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Qudit-basis universal quantum computation using $\\chi$ (2) interactions: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "16it [00:23,  1.51s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Hardware-efficient bosonic quantum error-correcting codes based on symmetry operators: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "17it [00:24,  1.42s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Efficient quantum computing using coherent photon conversion: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "18it [00:25,  1.31s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "New Class of Quantum Error-Correcting Codes for a Bosonic Mode: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "19it [00:27,  1.31s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Performance and structure of single-mode bosonic codes: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "20it [00:28,  1.42s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Quantum computation over continuous variables: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "21it [00:29,  1.26s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Engineering quantum states of a nanoresonator via a simple auxiliary system: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "22it [00:31,  1.40s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Universal control of an oscillator with dispersive coupling to a qubit: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "23it [00:33,  1.64s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "A simple proof that Toffoli and Hadamard are quantum universal: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "24it [00:34,  1.33s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Both Toffoli and controlled-NOT need little help to do universal quantum computation: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "25it [00:35,  1.27s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Elementary gates for quantum computation: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "26it [00:37,  1.43s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "On the CNOT-cost of TOFFOLI gates: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "27it [00:37,  1.17s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Coherent quantum feedback: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "28it [00:38,  1.14s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Coherent feedback that beats all measurement-based feedback protocols: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "29it [00:40,  1.22s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Fault-tolerant error correction with efficient quantum codes: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "30it [00:41,  1.21s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Quantum optical neural networks: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "31it [00:42,  1.17s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Ultrafast optical pulse shaping: A tutorial review: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "32it [00:43,  1.12s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "General modeling framework for quantum photodetectors: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "33it [00:45,  1.25s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Evaluating the performance of photon-number-resolving detectors: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "34it [00:46,  1.18s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "An Integrated Germanium-Based THz Impulse Radiator with an Optical Waveguide Coupled Photoconductive Switch in Silicon: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "35it [00:47,  1.13s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Cooling the collective motion of trapped ions to initialize a quantum register: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "36it [00:48,  1.12s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Thermal decoherence and laser cooling of Kerr microresonator solitons: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "37it [00:49,  1.04s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Efficient and low-noise single-photon-level frequency conversion interfaces using silicon nanophotonics: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "38it [00:51,  1.32s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Unidirectional frequency conversion in microring resonators for on-chip frequency-multiplexed single-photon sources: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "39it [00:53,  1.53s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Implementing a universal gate set on a logical qubit encoded in an oscillator: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "40it [00:54,  1.43s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Optimal control of coupled spin dynamics: design of NMR pulse sequences by gradient ascent algorithms: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "41it [00:55,  1.38s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Design of photonic crystal cavities for extreme light concentration: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "42it [00:56,  1.27s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Experimental realization of deep-subwavelength confinement in dielectric optical resonators: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "43it [00:58,  1.61s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Self-similar nanocavity design with ultrasmall mode volume for single-photon nonlinearities: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "44it [01:00,  1.71s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Why you should not use the electric field to quantize in nonlinear optics: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "45it [01:02,  1.57s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Hamiltonian treatment of the electromagnetic field in dispersive and absorptive structured media: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "46it [01:03,  1.43s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Effective field theory for the nonlinear optical properties of photonic crystals: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "47it [01:04,  1.33s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Universal quantum computation with ideal Clifford gates and noisy ancillas: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "48it [01:05,  1.20s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "A one-way quantum computer: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "49it [01:06,  1.19s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Electron-phonon processes of the nitrogen-vacancy center in diamond: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "50it [01:07,  1.21s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Electron--phonon processes of the silicon-vacancy centre in diamond: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "51it [01:08,  1.21s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Observation of the dynamic Jahn-Teller effect in the excited states of nitrogen-vacancy centers in diamond: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "52it [01:10,  1.30s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Continuous-wave second-harmonic generation in modal phase matched semiconductor waveguides: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "53it [01:12,  1.48s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Efficient continuous wave second harmonic generation pumped at 1.55 $\\mu$m in quasi-phase-matched AlGaAs waveguides: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "54it [01:13,  1.42s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Low-power continuous-wave generation of visible harmonics in silicon photonic crystal nanocavities: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "55it [01:14,  1.34s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Integrated GaN photonic circuits on silicon (100) for second harmonic generation: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "56it [01:16,  1.49s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "High-quality LiNbO 3 microdisk resonators by undercut etching and surface tension reshaping: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "57it [01:18,  1.59s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Second harmonic generation in free-standing lithium niobate photonic crystal L3 cavity: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "58it [01:19,  1.57s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Efficient second harmonic generation in nanophotonic waveguides for optical signal processing: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "59it [01:21,  1.54s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Second-harmonic generation using-quasi-phasematching in a GaAs whispering-gallery-mode microcavity: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "60it [01:22,  1.42s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Integrated high quality factor lithium niobate microdisk resonators: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "61it [01:23,  1.38s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Fabrication of high-Q lithium niobate microresonators using femtosecond laser micromachining: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "62it [01:25,  1.41s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "High-Q lithium niobate microdisk resonators on a chip for efficient electro-optic modulation: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "63it [01:26,  1.38s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Efficient second harmonic generation in lithium niobate on insulator: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "64it [01:27,  1.27s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Chip-scale cavity optomechanics in lithium niobate: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "65it [01:28,  1.17s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Phase-Matched Second-Harmonic Generation in an On-Chip L i NbO 3 Microresonator: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "66it [01:30,  1.40s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "On-chip second-harmonic generation and broadband parametric down-conversion in a lithium niobate microresonator: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "67it [01:31,  1.32s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "High-Q chaotic lithium niobate microdisk cavity: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "68it [01:33,  1.50s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Quasi-phase-matched nonlinear optical frequency conversion in on-chip whispering galleries: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "69it [01:35,  1.58s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "High-Q two-dimensional lithium niobate photonic crystal slab nanoresonators: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "70it [01:36,  1.42s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Highly-efficient second and third harmonic generation in a monocrystalline lithium niobate microresonator: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "71it [01:38,  1.51s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Optical parametric generation in a lithium niobate microring with modal phase matching: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "72it [01:39,  1.52s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "400\\%/W second harmonic conversion efficiency in 14 $\\mu$m-diameter gallium phosphide-on-oxide resonators: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "73it [01:40,  1.49s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Integrated optical Mach Zehnder modulator based on polycrystalline BaTiO 3: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "74it [01:42,  1.47s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Electro-optic properties of c-axis oriented LiNbO3 films grown on Si (1 0 0) substrate: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "75it [01:43,  1.48s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Hybrid Si-LiNbO 3 microring electro-optically tunable resonators for active photonic devices: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "76it [01:45,  1.59s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Pockels effect based fully integrated, strained silicon electro-optic modulator: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "77it [01:48,  1.79s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Ferroelectic BaTiO 3 Thin Film Optical Waveguide Modulators: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "78it [01:48,  1.53s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "A strong electro-optically active lead-free ferroelectric integrated on silicon: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "79it [01:50,  1.41s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Low power Mach--Zehnder modulator in silicon-organic hybrid technology: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "80it [01:51,  1.49s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Active silicon integrated nanophotonics: ferroelectric BaTiO3 devices: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "81it [01:52,  1.41s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Benzocyclobutene barrier layer for suppressing conductance in nonlinear optical devices during electric field poling: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "82it [01:54,  1.49s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "All-plasmonic Mach--Zehnder modulator enabling optical high-speed communication at the microscale: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "83it [01:55,  1.35s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "A hybrid barium titanate--silicon photonics platform for ultraefficient electro-optic tuning: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "84it [01:56,  1.30s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Silicon--organic and plasmonic--organic hybrid photonics: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "85it [01:57,  1.22s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Nanophotonic Pockels modulators on a silicon nitride platform: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "86it [01:58,  1.16s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Large Pockels effect in micro-and nanostructured barium titanate integrated on silicon: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "87it [02:00,  1.21s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Periodically poled thin-film lithium niobate microring resonators with a second-harmonic generation efficiency of 250,000\\%/W: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "88it [02:01,  1.25s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "17 000\\%/W second-harmonic conversion efficiency in single-crystalline aluminum nitride microresonators: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "89it [02:03,  1.34s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Second-harmonic generation in aluminum nitride microrings with 2500\\%/W conversion efficiency: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "90it [02:03,  1.18s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Nonlinear frequency conversion in one dimensional lithium niobate photonic crystal nanocavities: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "91it [02:05,  1.19s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Symbolic and Numerical Tools for Quantum Optimal Control: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "92it [02:05,  1.08s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Fundamental thermal noise limits for high-Q/V optical microcavities: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "93it [02:07,  1.36s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "High-Threshold Low-Overhead Fault-Tolerant Classical Computation and the Replacement of Measurements with Unitary Quantum Gates: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "94it [02:09,  1.33s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The role of quantum measurements in physical processes and protocols: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "95it [02:11,  1.60s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Implementing and Characterizing Precise Multiqubit Measurements: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "96it [02:12,  1.44s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Scalable Quantum Simulation of Molecular Energies: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "97it [02:14,  1.63s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Co-designing a scalable quantum computer with trapped atomic ions: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "98it [02:16,  1.57s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Linear optical quantum computing with photonic qubits: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "99it [02:17,  1.52s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Perfect Quantum Error Correcting Code: Checking Crossref... "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "100it [02:18,  1.38s/it]\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\u001b[A\n"
     ]
    }
   ],
   "source": [
    "# redo crossref\n",
    "for i,e in tqdm.tqdm(enumerate(bib_database.entries)):\n",
    "    results[i] = results[i][0], query(e,try_google=False)[1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [],
   "source": [
    "results.append(({},{}))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "100"
      ]
     },
     "execution_count": 40,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "len(results)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "100"
      ]
     },
     "execution_count": 41,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "len(bib_database.entries)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [],
   "source": [
    "empty = []\n",
    "for i,(gs,cr) in enumerate(results):\n",
    "    if not gs and not cr:\n",
    "        empty.append(i)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2 Impossibility of large phase shifts via the giant Kerr effect with single-photon wave packets\n",
      "11 Universal linear optics\n",
      "46 Effective field theory for the nonlinear optical properties of photonic crystals\n",
      "60 Integrated high quality factor lithium niobate microdisk resonators\n",
      "61 Fabrication of high-Q lithium niobate microresonators using femtosecond laser micromachining\n",
      "74 Electro-optic properties of c-axis oriented LiNbO3 films grown on Si (1 0 0) substrate\n"
     ]
    }
   ],
   "source": [
    "for i in empty:\n",
    "    print(i, bib_database.entries[i]['title'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2 Impossibility of large phase shifts via the giant Kerr effect with single-photon wave packets\n",
      "Impossibility of large phase shifts via the giant Kerr effect with single-photon wave packets: Checking Crossref... 11 Universal linear optics\n",
      "Universal linear optics: Checking Crossref... 46 Effective field theory for the nonlinear optical properties of photonic crystals\n",
      "Effective field theory for the nonlinear optical properties of photonic crystals: Checking Crossref... 60 Integrated high quality factor lithium niobate microdisk resonators\n",
      "Integrated high quality factor lithium niobate microdisk resonators: Checking Crossref... 61 Fabrication of high-Q lithium niobate microresonators using femtosecond laser micromachining\n",
      "Fabrication of high-Q lithium niobate microresonators using femtosecond laser micromachining: Checking Crossref... 74 Electro-optic properties of c-axis oriented LiNbO3 films grown on Si (1 0 0) substrate\n",
      "Electro-optic properties of c-axis oriented LiNbO3 films grown on Si (1 0 0) substrate: Checking Crossref... "
     ]
    }
   ],
   "source": [
    "for i in empty:\n",
    "    print(i, bib_database.entries[i]['title'])\n",
    "    results[i] = query(bib_database.entries[i],try_google=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pickle\n",
    "# save the results\n",
    "with open('scraper.pickle','wb') as f:\n",
    "    pickle.dump(results,f)\n",
    "# load the saved results\n",
    "with open('scraper.pickle','rb') as f:\n",
    "    results = pickle.load(f)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Merge the new data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 78,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0 Single-photon {K}err nonlinearities do not help quantum computation\n",
      "    G TITLE DIFF: Single-photon Kerr nonlinearities do not help quantum computation\n",
      "    C TITLE DIFF: Single-photon Kerr nonlinearities do not help quantum computation\n",
      "1 Spectral effects of strong $\\chi$ (2) nonlinearity for quantum processing\n",
      "    C TITLE DIFF: Spectral effects of strongχ(2)nonlinearity for quantum processing\n",
      "2 Impossibility of large phase shifts via the giant Kerr effect with single-photon wave packets\n",
      "    G TITLE DIFF: None\n",
      "3 Transverse multimode effects on the performance of photon-photon gates\n",
      "4 Analytic properties of two-photon scattering matrix in integrated quantum systems determined by the cluster decomposition principle\n",
      "5 Phase-noise limitations on single-photon cross-phase modulation with differing group velocities\n",
      "6 Photon sorting, efficient Bell measurements, and a deterministic controlled-Z gate using a passive two-level nonlinearity\n",
      "    C TITLE DIFF: Photon Sorting, Efficient Bell Measurements, and a Deterministic Controlled-ZGate Using a Passive Two-Level Nonlinearity\n",
      "7 Passive CPHASE gate via cross-Kerr nonlinearities\n",
      "8 Analytical results for a conditional phase shift between single-photon pulses in a nonlocal nonlinear medium\n",
      "9 Gaussian quantum information\n",
      "10 Efficient classical simulation of continuous variable quantum information processes\n",
      "11 Universal linear optics\n",
      "    G TITLE DIFF: None\n",
      "    C TITLE DIFF: Quantum simulations in integrated photonics\n",
      "12 Photon-photon quantum phase gate in a photonic molecule with $\\chi^{2}$ nonlinearity\n",
      "    G TITLE DIFF: Photon-photon quantum phase gate in a photonic molecule with $$\\backslash$chi\\^{}$\\{$(2)$\\}$ $ nonlinearity\n",
      "    C TITLE DIFF: Reconfigurable optical circulator in an optomechanical microresonator\n",
      "13 Controlled-phase Gate using Dynamically Coupled Cavities and Optical Nonlinearities\n",
      "    C TITLE DIFF: Photonic Controlled-PHASE Gate using Dynamic Cavities and a Kerr Nonlinearity\n",
      "14 Photon-Photon Interactions in Dynamically Coupled Cavities\n",
      "    C TITLE DIFF: Photonic Controlled-PHASE Gate using Dynamic Cavities and a Kerr Nonlinearity\n",
      "15 Qudit-basis universal quantum computation using $\\chi$ (2) interactions\n",
      "    G TITLE DIFF: None\n",
      "    C TITLE DIFF: Qudit-Basis Universal Quantum Computation Usingχ(2)Interactions\n",
      "16 Hardware-efficient bosonic quantum error-correcting codes based on symmetry operators\n",
      "17 Efficient quantum computing using coherent photon conversion\n",
      "18 New Class of Quantum Error-Correcting Codes for a Bosonic Mode\n",
      "19 Performance and structure of single-mode bosonic codes\n",
      "20 Quantum computation over continuous variables\n",
      "21 Engineering quantum states of a nanoresonator via a simple auxiliary system\n",
      "22 Universal control of an oscillator with dispersive coupling to a qubit\n",
      "23 A simple proof that Toffoli and Hadamard are quantum universal\n",
      "    C TITLE DIFF: QUANTUM COMPUTATION\n",
      "24 Both Toffoli and controlled-NOT need little help to do universal quantum computation\n",
      "    C TITLE DIFF: Quantum Algorithm for the Parity Problem\n",
      "25 Elementary gates for quantum computation\n",
      "26 On the CNOT-cost of TOFFOLI gates\n",
      "    C TITLE DIFF: Preprint repository arXiv achieves milestone million uploads\n",
      "27 Coherent quantum feedback\n",
      "28 Coherent feedback that beats all measurement-based feedback protocols\n",
      "29 Fault-tolerant error correction with efficient quantum codes\n",
      "30 Quantum optical neural networks\n",
      "31 Ultrafast optical pulse shaping: A tutorial review\n",
      "32 General modeling framework for quantum photodetectors\n",
      "    C TITLE DIFF: General modeling framework for quantum photodetectors (Conference Presentation)\n",
      "33 Evaluating the performance of photon-number-resolving detectors\n",
      "34 An Integrated Germanium-Based THz Impulse Radiator with an Optical Waveguide Coupled Photoconductive Switch in Silicon\n",
      "35 Cooling the collective motion of trapped ions to initialize a quantum register\n",
      "36 Thermal decoherence and laser cooling of Kerr microresonator solitons\n",
      "    C TITLE DIFF: Thermal Decoherence and Laser Cooling of Kerr Solitons\n",
      "37 Efficient and low-noise single-photon-level frequency conversion interfaces using silicon nanophotonics\n",
      "38 Unidirectional frequency conversion in microring resonators for on-chip frequency-multiplexed single-photon sources\n",
      "39 Implementing a universal gate set on a logical qubit encoded in an oscillator\n",
      "40 Optimal control of coupled spin dynamics: design of NMR pulse sequences by gradient ascent algorithms\n",
      "41 Design of photonic crystal cavities for extreme light concentration\n",
      "42 Experimental realization of deep-subwavelength confinement in dielectric optical resonators\n",
      "    C TITLE DIFF: Bowtie Photonic Crystal with Deep Subwavelength Mode Confinement in a Dielectric Material\n",
      "43 Self-similar nanocavity design with ultrasmall mode volume for single-photon nonlinearities\n",
      "    C TITLE DIFF: Self-similar photonic crystal cavity with ultrasmall mode volume for single-photon nonlinearities\n",
      "44 Why you should not use the electric field to quantize in nonlinear optics\n",
      "    C TITLE DIFF: A cautionary tale: why you should not use the electric field to quantize in nonlinear optics\n",
      "45 Hamiltonian treatment of the electromagnetic field in dispersive and absorptive structured media\n",
      "46 Effective field theory for the nonlinear optical properties of photonic crystals\n",
      "    G TITLE DIFF: None\n",
      "47 Universal quantum computation with ideal Clifford gates and noisy ancillas\n",
      "48 A one-way quantum computer\n",
      "49 Electron-phonon processes of the nitrogen-vacancy center in diamond\n",
      "50 Electron--phonon processes of the silicon-vacancy centre in diamond\n",
      "    C TITLE DIFF: Electron–phonon processes of the silicon-vacancy centre in diamond\n",
      "51 Observation of the dynamic Jahn-Teller effect in the excited states of nitrogen-vacancy centers in diamond\n",
      "52 Continuous-wave second-harmonic generation in modal phase matched semiconductor waveguides\n",
      "53 Efficient continuous wave second harmonic generation pumped at 1.55 $\\mu$m in quasi-phase-matched AlGaAs waveguides\n",
      "    C TITLE DIFF: Efficient continuous wave second harmonic generation pumped at 1.55 µm in quasi-phase-matched AlGaAs waveguides\n",
      "54 Low-power continuous-wave generation of visible harmonics in silicon photonic crystal nanocavities\n",
      "55 Integrated GaN photonic circuits on silicon (100) for second harmonic generation\n",
      "56 High-quality LiNbO 3 microdisk resonators by undercut etching and surface tension reshaping\n",
      "    C TITLE DIFF: High-quality LiNbO_3 microdisk resonators by undercut etching and surface tension reshaping\n",
      "57 Second harmonic generation in free-standing lithium niobate photonic crystal L3 cavity\n",
      "58 Efficient second harmonic generation in nanophotonic waveguides for optical signal processing\n",
      "59 Second-harmonic generation using-quasi-phasematching in a GaAs whispering-gallery-mode microcavity\n",
      "    C TITLE DIFF: Second-harmonic generation using -quasi-phasematching in a GaAs whispering-gallery-mode microcavity\n",
      "60 Integrated high quality factor lithium niobate microdisk resonators\n",
      "    G TITLE DIFF: None\n",
      "61 Fabrication of high-Q lithium niobate microresonators using femtosecond laser micromachining\n",
      "    G TITLE DIFF: None\n",
      "62 High-Q lithium niobate microdisk resonators on a chip for efficient electro-optic modulation\n",
      "63 Efficient second harmonic generation in lithium niobate on insulator\n",
      "64 Chip-scale cavity optomechanics in lithium niobate\n",
      "65 Phase-Matched Second-Harmonic Generation in an On-Chip L i NbO 3 Microresonator\n",
      "    C TITLE DIFF: Phase-Matched Second-Harmonic Generation in an On-ChipLiNbO3Microresonator\n",
      "66 On-chip second-harmonic generation and broadband parametric down-conversion in a lithium niobate microresonator\n",
      "    C TITLE DIFF: Broadband parametric down-conversion in an X-cut lithium niobate microresonator\n",
      "67 High-Q chaotic lithium niobate microdisk cavity\n",
      "68 Quasi-phase-matched nonlinear optical frequency conversion in on-chip whispering galleries\n",
      "69 High-Q two-dimensional lithium niobate photonic crystal slab nanoresonators\n",
      "    C TITLE DIFF: High-quality two-dimensional lithium niobate photonic crystal slab nanoresonators\n",
      "70 Highly-efficient second and third harmonic generation in a monocrystalline lithium niobate microresonator\n",
      "    C TITLE DIFF: High-Precision Propagation-Loss Measurement of Single-Mode Optical Waveguides on Lithium Niobate on Insulator\n",
      "71 Optical parametric generation in a lithium niobate microring with modal phase matching\n",
      "    C TITLE DIFF: Cavity-enhanced optical parametric generation in a modal-phase-matched lithium niobate microring\n",
      "72 400\\%/W second harmonic conversion efficiency in 14 $\\mu$m-diameter gallium phosphide-on-oxide resonators\n",
      "    C TITLE DIFF: 400%/W second harmonic conversion efficiency in 14 μm-diameter gallium phosphide-on-oxide resonators\n",
      "73 Integrated optical Mach Zehnder modulator based on polycrystalline BaTiO 3\n",
      "    C TITLE DIFF: Integrated optical Mach Zehnder modulator based on polycrystalline BaTiO_3\n",
      "74 Electro-optic properties of c-axis oriented LiNbO3 films grown on Si (1 0 0) substrate\n",
      "    G TITLE DIFF: None\n",
      "    C TITLE DIFF: Electro-optic properties of c-axis oriented LiNbO3 films grown on Si(100) substrate\n",
      "75 Hybrid Si-LiNbO 3 microring electro-optically tunable resonators for active photonic devices\n",
      "    G TITLE DIFF: None\n",
      "    C TITLE DIFF: Hybrid Si-LiNbO_3 microring electro-optically tunable resonators for active photonic devices\n",
      "76 Pockels effect based fully integrated, strained silicon electro-optic modulator\n",
      "    G TITLE DIFF: None\n",
      "77 Ferroelectic BaTiO 3 Thin Film Optical Waveguide Modulators\n",
      "    G TITLE DIFF: None\n",
      "    C TITLE DIFF: Ferroelectic BaTiO3 Thin Film Optical Waveguide Modulators\n",
      "78 A strong electro-optically active lead-free ferroelectric integrated on silicon\n",
      "    G TITLE DIFF: None\n",
      "79 Low power Mach--Zehnder modulator in silicon-organic hybrid technology\n",
      "    G TITLE DIFF: None\n",
      "    C TITLE DIFF: Low Power Mach–Zehnder Modulator in Silicon-Organic Hybrid Technology\n",
      "80 Active silicon integrated nanophotonics: ferroelectric BaTiO3 devices\n",
      "    G TITLE DIFF: None\n",
      "81 Benzocyclobutene barrier layer for suppressing conductance in nonlinear optical devices during electric field poling\n",
      "    G TITLE DIFF: None\n",
      "82 All-plasmonic Mach--Zehnder modulator enabling optical high-speed communication at the microscale\n",
      "    G TITLE DIFF: None\n",
      "    C TITLE DIFF: High-speed plasmonic modulator in a single metal layer\n",
      "83 A hybrid barium titanate--silicon photonics platform for ultraefficient electro-optic tuning\n",
      "    G TITLE DIFF: None\n",
      "    C TITLE DIFF: A Hybrid Barium Titanate–Silicon Photonics Platform for Ultraefficient Electro-Optic Tuning\n",
      "84 Silicon--organic and plasmonic--organic hybrid photonics\n",
      "    G TITLE DIFF: None\n",
      "    C TITLE DIFF: Silicon–Organic and Plasmonic–Organic Hybrid Photonics\n",
      "85 Nanophotonic Pockels modulators on a silicon nitride platform\n",
      "    G TITLE DIFF: None\n",
      "86 Large Pockels effect in micro-and nanostructured barium titanate integrated on silicon\n",
      "    G TITLE DIFF: None\n",
      "    C TITLE DIFF: Large Pockels effect in micro- and nanostructured barium titanate integrated on silicon\n",
      "87 Periodically poled thin-film lithium niobate microring resonators with a second-harmonic generation efficiency of 250,000\\%/W\n",
      "    G TITLE DIFF: None\n",
      "    C TITLE DIFF: Ultra-efficient frequency conversion in a periodically poled thin film lithium niobate microring resonator\n",
      "88 17 000\\%/W second-harmonic conversion efficiency in single-crystalline aluminum nitride microresonators\n",
      "    G TITLE DIFF: None\n",
      "    C TITLE DIFF: Second-harmonic ultraviolet frequency combs in nanophotonic AlN waveguides\n",
      "89 Second-harmonic generation in aluminum nitride microrings with 2500\\%/W conversion efficiency\n",
      "    G TITLE DIFF: None\n",
      "    C TITLE DIFF: Second-harmonic generation in aluminum nitride microrings with 2500%/W conversion efficiency\n",
      "90 Nonlinear frequency conversion in one dimensional lithium niobate photonic crystal nanocavities\n",
      "    G TITLE DIFF: None\n",
      "    C TITLE DIFF: Optomechanical oscillation in the lithium niobate photonic crystal nanocavity\n",
      "91 Symbolic and Numerical Tools for Quantum Optimal Control\n",
      "    G TITLE DIFF: None\n",
      "    C TITLE DIFF: Smoothing Analysis of an All-at-Once Multigrid Approach for Optimal Control Problems Using Symbolic Computation\n",
      "92 Fundamental thermal noise limits for high-Q/V optical microcavities\n",
      "    G TITLE DIFF: None\n",
      "    C TITLE DIFF: Single-Photon Detection by Cavity-Assisted All-Optical Gain\n",
      "93 High-Threshold Low-Overhead Fault-Tolerant Classical Computation and the Replacement of Measurements with Unitary Quantum Gates\n",
      "    G TITLE DIFF: None\n",
      "94 The role of quantum measurements in physical processes and protocols\n",
      "    G TITLE DIFF: None\n",
      "95 Implementing and Characterizing Precise Multiqubit Measurements\n",
      "    G TITLE DIFF: None\n",
      "96 Scalable Quantum Simulation of Molecular Energies\n",
      "    G TITLE DIFF: None\n",
      "    C TITLE DIFF: Chiral ground-state currents of interacting photons in a synthetic magnetic field\n",
      "97 Co-designing a scalable quantum computer with trapped atomic ions\n",
      "    G TITLE DIFF: None\n",
      "98 Linear optical quantum computing with photonic qubits\n",
      "    G TITLE DIFF: None\n",
      "99 Perfect Quantum Error Correcting Code\n",
      "    G TITLE DIFF: None\n"
     ]
    }
   ],
   "source": [
    "# A quick manual sanity check\n",
    "for i,(b,(g,c)) in enumerate(zip(bib_database.entries, results)):\n",
    "    print(i,b['title'])\n",
    "    if b['title'].lower()!=str(g.get('title')).lower().strip():\n",
    "        print('    G TITLE DIFF:', g.get('title'))\n",
    "    if b['title'].lower()!=str(c.get('title')[0]).lower().strip():\n",
    "        print('    C TITLE DIFF:', c.get('title')[0])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 82,
   "metadata": {},
   "outputs": [],
   "source": [
    "bad = [96, 92, 91, 90, 88, 87, 82, 71, 70, 66, 26, 24, 23, 14, 13, 11]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 84,
   "metadata": {},
   "outputs": [],
   "source": [
    "from pprint import pprint"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 111,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'ENTRYTYPE': 'article',\n",
      " 'ID': 'carolan2015universal',\n",
      " 'author': 'Carolan, Jacques and Harrold, Christopher and Sparrow, Chris and '\n",
      "           \"Mart{\\\\'\\\\i}n-L{\\\\'o}pez, Enrique and Russell, Nicholas J and \"\n",
      "           'Silverstone, Joshua W and Shadbolt, Peter J and Matsuda, Nobuyuki '\n",
      "           'and Oguma, Manabu and Itoh, Mikitaka and others',\n",
      " 'journal': 'Science',\n",
      " 'number': '6249',\n",
      " 'pages': '711--716',\n",
      " 'publisher': 'American Association for the Advancement of Science',\n",
      " 'title': 'Universal linear optics',\n",
      " 'volume': '349',\n",
      " 'year': '2015'}\n",
      "({}, {})\n"
     ]
    }
   ],
   "source": [
    "i = 11\n",
    "results[i] = ({},{})\n",
    "#results[i] = query(bib_database.entries[i],q=bib_database.entries[i]['title'],try_google=False)\n",
    "pprint(bib_database.entries[i])\n",
    "pprint(results[i])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 121,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "    ADDING DOI 10.1103/physreva.83.022312\n",
      "    SKIPPING NON ARXIV EPRINT\n",
      "TO Transverse multimode effects on the performance of photon-photon gates\n",
      "    ADDING DOI 10.1103/physrevlett.111.223602\n",
      "    SKIPPING NON ARXIV EPRINT\n",
      "TO Analytic properties of two-photon scattering matrix in integrated quantum systems determined by the cluster decomposition principle\n",
      "    ADDING DOI 10.1103/physreva.90.062314\n",
      "    SKIPPING NON ARXIV EPRINT\n",
      "TO Phase-noise limitations on single-photon cross-phase modulation with differing group velocities\n",
      "    ADDING DOI 10.1103/physrevlett.117.080502\n",
      "    SKIPPING NON ARXIV EPRINT\n",
      "TO Passive CPHASE gate via cross-Kerr nonlinearities\n",
      "    ADDING DOI 10.1103/physreva.97.032314\n",
      "    SKIPPING NON ARXIV EPRINT\n",
      "TO Analytical results for a conditional phase shift between single-photon pulses in a nonlocal nonlinear medium\n",
      "    ADDING DOI 10.1103/revmodphys.84.621\n",
      "    SKIPPING NON ARXIV EPRINT\n",
      "TO Gaussian quantum information\n",
      "    ADDING DOI 10.1103/physrevlett.88.097904\n",
      "    SKIPPING NON ARXIV EPRINT\n",
      "TO Efficient classical simulation of continuous variable quantum information processes\n",
      "    ADDING DOI 10.1103/physreva.97.032323\n",
      "    SKIPPING NON ARXIV EPRINT\n",
      "TO Hardware-efficient bosonic quantum error-correcting codes based on symmetry operators\n",
      "    ADDING DOI 10.1038/nature10463\n",
      "    ADDING EPRINT 1106.1992\n",
      "TO Efficient quantum computing using coherent photon conversion\n",
      "    SKIPPING NON ARXIV EPRINT\n",
      "TO New Class of Quantum Error-Correcting Codes for a Bosonic Mode\n",
      "    SKIPPING NON ARXIV EPRINT\n",
      "TO Performance and structure of single-mode bosonic codes\n",
      "    ADDING DOI 10.1007/978-94-015-1258-9_2\n",
      "    ADDING EPRINT quant-ph/9810082\n",
      "TO Quantum computation over continuous variables\n",
      "    ADDING DOI 10.1103/physrevlett.99.117203\n",
      "    SKIPPING NON ARXIV EPRINT\n",
      "TO Engineering quantum states of a nanoresonator via a simple auxiliary system\n",
      "    ADDING DOI 10.1103/physreva.92.040303\n",
      "    SKIPPING NON ARXIV EPRINT\n",
      "TO Universal control of an oscillator with dispersive coupling to a qubit\n",
      "    ADDING DOI 10.1103/physreva.52.3457\n",
      "    SKIPPING NON ARXIV EPRINT\n",
      "TO Elementary gates for quantum computation\n",
      "    ADDING DOI 10.1103/physreva.62.022108\n",
      "    SKIPPING NON ARXIV EPRINT\n",
      "TO Coherent quantum feedback\n",
      "    SKIPPING NON ARXIV EPRINT\n",
      "TO Coherent feedback that beats all measurement-based feedback protocols\n",
      "    ADDING DOI 10.1103/physrevlett.77.3260\n",
      "    SKIPPING NON ARXIV EPRINT\n",
      "TO Fault-tolerant error correction with efficient quantum codes\n",
      "    ADDING DOI 10.1038/s41534-019-0174-7\n",
      "    SKIPPING NON ARXIV EPRINT\n",
      "TO Quantum optical neural networks\n",
      "    ADDING DOI 10.1016/j.optcom.2011.03.084\n",
      "    SKIPPING NON ARXIV EPRINT\n",
      "TO Ultrafast optical pulse shaping: A tutorial review\n",
      "    ADDING DOI 10.1103/physreva.99.043822\n",
      "    SKIPPING NON ARXIV EPRINT\n",
      "TO Evaluating the performance of photon-number-resolving detectors\n",
      "    ADDING DOI 10.3390/mi10060367\n",
      "    SKIPPING NON ARXIV EPRINT\n",
      "TO An Integrated Germanium-Based THz Impulse Radiator with an Optical Waveguide Coupled Photoconductive Switch in Silicon\n",
      "    ADDING DOI 10.1103/physrevlett.81.1525\n",
      "    SKIPPING NON ARXIV EPRINT\n",
      "TO Cooling the collective motion of trapped ions to initialize a quantum register\n",
      "    ADDING DOI 10.1038/nphoton.2016.64\n",
      "    SKIPPING NON ARXIV EPRINT\n",
      "TO Efficient and low-noise single-photon-level frequency conversion interfaces using silicon nanophotonics\n",
      "    ADDING DOI 10.1088/1367-2630/ab09a7\n",
      "    SKIPPING NON ARXIV EPRINT\n",
      "TO Unidirectional frequency conversion in microring resonators for on-chip frequency-multiplexed single-photon sources\n",
      "    ADDING DOI 10.1038/s41467-017-00045-1\n",
      "    SKIPPING NON ARXIV EPRINT\n",
      "TO Implementing a universal gate set on a logical qubit encoded in an oscillator\n",
      "    ADDING DOI 10.1016/j.jmr.2004.11.004\n",
      "    SKIPPING NON ARXIV EPRINT\n",
      "TO Optimal control of coupled spin dynamics: design of NMR pulse sequences by gradient ascent algorithms\n",
      "    ADDING DOI 10.1021/acsphotonics.6b00219\n",
      "    SKIPPING NON ARXIV EPRINT\n",
      "TO Design of photonic crystal cavities for extreme light concentration\n",
      "    ADDING DOI 10.1103/physreva.73.063808\n",
      "    SKIPPING NON ARXIV EPRINT\n",
      "TO Hamiltonian treatment of the electromagnetic field in dispersive and absorptive structured media\n",
      "    ADDING DOI 10.1103/physreva.71.022316\n",
      "    SKIPPING NON ARXIV EPRINT\n",
      "TO Universal quantum computation with ideal Clifford gates and noisy ancillas\n",
      "    ADDING DOI 10.1103/physrevlett.86.5188\n",
      "    SKIPPING NON ARXIV EPRINT\n",
      "TO A one-way quantum computer\n",
      "    ADDING DOI 10.1103/physrevb.92.081203\n",
      "    SKIPPING NON ARXIV EPRINT\n",
      "TO Electron-phonon processes of the nitrogen-vacancy center in diamond\n",
      "    ADDING DOI 10.1103/physrevlett.103.256404\n",
      "    SKIPPING NON ARXIV EPRINT\n",
      "TO Observation of the dynamic Jahn-Teller effect in the excited states of nitrogen-vacancy centers in diamond\n",
      "    ADDING DOI 10.1063/1.1703847\n",
      "    SKIPPING NON ARXIV EPRINT\n",
      "TO Continuous-wave second-harmonic generation in modal phase matched semiconductor waveguides\n",
      "    ADDING DOI 10.1364/oe.18.026613\n",
      "    SKIPPING NON ARXIV EPRINT\n",
      "TO Low-power continuous-wave generation of visible harmonics in silicon photonic crystal nanocavities\n",
      "    ADDING DOI 10.1364/oe.19.010462\n",
      "    SKIPPING NON ARXIV EPRINT\n",
      "TO Integrated GaN photonic circuits on silicon (100) for second harmonic generation\n",
      "    ADDING DOI 10.1063/1.4817507\n",
      "    SKIPPING NON ARXIV EPRINT\n",
      "TO Second harmonic generation in free-standing lithium niobate photonic crystal L3 cavity\n",
      "    ADDING DOI 10.1063/1.4802790\n",
      "    SKIPPING NON ARXIV EPRINT\n",
      "TO Efficient second harmonic generation in nanophotonic waveguides for optical signal processing\n",
      "    ADDING DOI 10.1364/oe.23.023072\n",
      "    SKIPPING NON ARXIV EPRINT\n",
      "TO High-Q lithium niobate microdisk resonators on a chip for efficient electro-optic modulation\n",
      "    ADDING DOI 10.1364/cleo_si.2016.sth3p.1\n",
      "    SKIPPING NON ARXIV EPRINT\n",
      "TO Efficient second harmonic generation in lithium niobate on insulator\n",
      "    ADDING DOI 10.1038/srep36920\n",
      "    SKIPPING NON ARXIV EPRINT\n",
      "TO Chip-scale cavity optomechanics in lithium niobate\n",
      "    ADDING DOI 10.1364/ol.43.002917\n",
      "    SKIPPING NON ARXIV EPRINT\n",
      "TO High-Q chaotic lithium niobate microdisk cavity\n",
      "    ADDING DOI 10.1364/optica.5.000872\n",
      "    SKIPPING NON ARXIV EPRINT\n",
      "TO Quasi-phase-matched nonlinear optical frequency conversion in on-chip whispering galleries\n"
     ]
    }
   ],
   "source": [
    "for b,(g,c) in zip(bib_database.entries, results):\n",
    "    toprint = False\n",
    "    if b['title'].lower()!=str(g.get('title')).lower().strip():\n",
    "        #print('    G TITLE DIFF:', g.get('title'))\n",
    "        continue\n",
    "    if b['title'].lower()!=str(c.get('title')[0]).lower().strip():\n",
    "        #print('    C TITLE DIFF:', g.get('title'))\n",
    "        continue\n",
    "    if 'doi' not in b:\n",
    "        toprint = True\n",
    "        if 'DOI' in c:\n",
    "            print('    ADDING DOI', c['DOI'])\n",
    "            b['doi'] = c['DOI']\n",
    "        else:\n",
    "            print('----FAILED DOI')\n",
    "    if 'eprint' not in b:\n",
    "        toprint = True\n",
    "        if 'eprint' in g:\n",
    "            # currently support only the arxiv eprint\n",
    "            if g['eprint'].startswith('https://arxiv.org/pdf/'):\n",
    "                print('    ADDING EPRINT', g['eprint'][22:])\n",
    "                b['eprint'] = g['eprint'][22:]\n",
    "            else:\n",
    "                print('    SKIPPING NON ARXIV EPRINT')\n",
    "        # the URL is also available, but this is not the proper way to put it in\n",
    "        #elif 'URL' in c:\n",
    "        #    print('    ADDING EPRINT/URL', c['URL'])\n",
    "        #    b['eprint'] = c['URL']\n",
    "        else:\n",
    "            print('----FAILED EPRINT')\n",
    "    if toprint:\n",
    "        print('TO', b['title'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 122,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "50"
      ]
     },
     "execution_count": 122,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sum([('doi' in e) for e in bib_database.entries])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 123,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "2"
      ]
     },
     "execution_count": 123,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sum([('eprint' in e) for e in bib_database.entries])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 124,
   "metadata": {},
   "outputs": [],
   "source": [
    "with open('processed_references.bib', 'w') as bibtex_file:\n",
    "    bibtex_file.write(bibtexparser.dumps(bib_database))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

